ATLAS: Multi-View Code Representation Tool for C and C++ Source Programs

Multi-view code graphs that align abstract syntax trees, control flow graphs, and data flow graphs are now central to machine-learning models for software engineering. For C and C++, no single tool produces these aligned views without a complete build. We present ATLAS, a command-line tool that takes one or more C or C++ source files and emits an AST, a source-level inter-procedural CFG, a reaching-definition DFG, or any combination. The output is available as JSON, DOT, or PNG. ATLAS runs directly on source code and accepts partial input such as a project with missing headers, so it needs no compilation or build database. All views share one node namespace, so a downstream consumer can recover any single view by filtering edges. Command-line flags select views, collapse variables, and blacklist node categories to resize the emitted graph. On the TheAlgorithms corpora, ATLAS produces a correct CFG for 96.80% of C files and 91.67% of C++ files, including files that do not compile. It already serves as the CFG front-end of an LLM-based unit-test generation framework for C. ATLAS is open source and ships as a Docker image with a screencast walkthrough. Demo link: https://youtu.be/50DvEbenp14.

==> assets/cluster_dot.py <==
#!/usr/bin/env python3
"""
Post-process the ATLAS DOT output to add file-boundary subgraph clusters.

Reads images/math_analysis.dot, groups nodes by enclosing function, and
emits images/math_analysis_clustered.dot with two clusters:
  - math_utils.c : ctx, add, multiply, factorial, get_last_result
  - main.c       : main

Functions are identified by their function_definition labels in the DOT.
"""
import re
import json
import subprocess
from pathlib import Path

DOT_IN  = Path("images/math_analysis.dot")
JSON_IN = Path("images/math_analysis.json")
DOT_OUT = Path("images/math_analysis_clustered.dot")
PNG_OUT = Path("images/math_analysis_clustered.png")

# function name -> file of origin
FN_TO_FILE = {
    "main":            "main.c",
    "add":             "math_utils.c",
    "multiply":        "math_utils.c",
    "factorial":       "math_utils.c",
    "get_last_result": "math_utils.c",
}

g = json.loads(JSON_IN.read_text())

# Identify function-definition nodes and their owning file
fn_nodes = {}  # node_id -> file
for n in g["nodes"]:
    if n.get("type_label") == "function_definition":
        m = re.search(r"int\s+(\w+)\s*\(", n["label"])
        if m:
            fname = m.group(1)
            if fname in FN_TO_FILE:
                fn_nodes[n["id"]] = FN_TO_FILE[fname]

# Build node_id -> file mapping using "function_return" / control-flow edges
# Strategy: walk CFG edges from each function_definition node and assign the
# same file label to all reachable nodes UNTIL we hit another function_definition.
# Simpler approach: every non-fn-def node is assigned to the fn-def node that
# precedes it in source-line order.
fn_sorted = sorted(fn_nodes.items(), key=lambda kv: kv[0])  # by id ~ src order
fn_id_to_file = dict(fn_nodes)

# For statement / declaration / return / while nodes: find the largest fn-def
# id <= node.id and inherit its file. For nodes with id < any fn-def
# (file-scope), assign to math_utils.c (file-scope ctx is in math_utils.c).
node_to_file = {}
for n in g["nodes"]:
    nid = n["id"]
    if nid in fn_id_to_file:
        node_to_file[nid] = fn_id_to_file[nid]
        continue
    if n.get("type_label") == "start":
        continue  # leave start_node outside any cluster
    enclosing = None
    for fid, ffile in fn_sorted:
        if fid <= nid:
            enclosing = ffile
        else:
            break
    if enclosing is None:
        # before any function: this is the file-scope ctx in math_utils.c
        enclosing = "math_utils.c"
    node_to_file[nid] = enclosing

# Read original DOT and partition node-definition lines
dot = DOT_IN.read_text().splitlines()
header_lines = []
node_lines = {}        # id -> raw "<id> [label=..., type_label=...];" line
edge_lines = []        # raw edge lines

node_def_re = re.compile(r"^(\d+)\s*\[")
edge_def_re = re.compile(r"^\d+\s*->\s*\d+")

inside_graph = False
for line in dot:
    s = line.strip()
    if not s:
        continue
    if s.startswith("digraph"):
        header_lines.append(line)
        inside_graph = True
        continue
    if s == "}":
        continue
    m = node_def_re.match(s)
    if m:
        node_lines[int(m.group(1))] = line
        continue
    if edge_def_re.match(s):
        edge_lines.append(line)
        continue
    header_lines.append(line)

# Emit clustered DOT
out = []
out.append("digraph G {")
out.append("  graph [rankdir=TB, compound=true, fontname=\"Helvetica\", nodesep=0.18, ranksep=0.45, splines=true];")
out.append("  node  [fontname=\"Helvetica\", fontsize=10, margin=\"0.06,0.04\"];")
out.append("  edge  [fontname=\"Helvetica\", fontsize=9];")

# start_node and any unclustered nodes
unclustered = [nid for nid in node_lines if nid not in node_to_file]
for nid in unclustered:
    out.append("  " + node_lines[nid].lstrip())

# cluster: math_utils.c
out.append("  subgraph cluster_math_utils {")
out.append("    label = \"math_utils.c\";")
out.append("    style = \"rounded,filled\";")
out.append("    fillcolor = \"#F4F4F8\";")
out.append("    color = \"#7777AA\";")
out.append("    fontname = \"Helvetica-Bold\";")
for nid, f in node_to_file.items():
    if f == "math_utils.c":
        out.append("    " + node_lines[nid].lstrip())
out.append("  }")

# cluster: main.c
out.append("  subgraph cluster_main {")
out.append("    label = \"main.c\";")
out.append("    style = \"rounded,filled\";")
out.append("    fillcolor = \"#FFF6E6\";")
out.append("    color = \"#AA7733\";")
out.append("    fontname = \"Helvetica-Bold\";")
for nid, f in node_to_file.items():
    if f == "main.c":
        out.append("    " + node_lines[nid].lstrip())
out.append("  }")

# all edges, unchanged
for e in edge_lines:
    out.append("  " + e.lstrip())

out.append("}")
DOT_OUT.write_text("\n".join(out) + "\n")
print(f"Wrote {DOT_OUT}")

# Render PNG with dot
subprocess.run(["dot", "-Tpng", str(DOT_OUT), "-o", str(PNG_OUT)], check=True)
print(f"Wrote {PNG_OUT}")


==> assets/math_project/main.c <==
#include <stdio.h>
#include "math_utils.h"

int main(void) {
    int f = factorial(5);
    int last = get_last_result();
    printf("fact=%d last=%d\n", f, last);
    return 0;
}


==> assets/math_project/math_utils.c <==
#include "math_utils.h"

static struct MathContext ctx = { 0 };

int add(int x, int y) {
    int r = x + y;
    ctx.last_result = r;
    return r;
}

int multiply(int x, int y) {
    int r = 0;
    int i = 0;
    while (i < y) {
        r = add(r, x);
        i = i + 1;
    }
    ctx.last_result = r;
    return r;
}

int factorial(int n) {
    int r = 1;
    int i = 1;
    while (i <= n) {
        r = multiply(r, i);
        i = i + 1;
    }
    ctx.last_result = r;
    return r;
}

int get_last_result(void) {
    return ctx.last_result;
}


==> assets/math_project/math_utils.h <==
#ifndef MATH_UTILS_H
#define MATH_UTILS_H

struct MathContext {
    int last_result;
};

int add(int x, int y);
int multiply(int x, int y);
int factorial(int n);

int get_last_result(void);

#endif

